Exploratory creative pre-ranking: Hierarchical empirical-Bayes Thompson sampling for real-time creative optimization

Dynamic creative optimization decides which creative of an ad to render for each request. Recent work places that choice before ad ranking, but relies on deterministic point predictors with no calibrated uncertainty. AI-generated content has made creatives nearly free, while feedback per creative remains sparse and selection faces a tight latency budget. We introduce a creative pre-ranker that scores every recalled creative and shortlists each campaign's pool before the per-user ranker runs. Creatives sit in a hierarchy of audience segment, advertised item, campaign and creative, so a cold creative falls back on what its parent levels have earned, and how much it borrows from its parents is set in closed form from historical logs, with one parameter per level and nothing tuned. To stay within the latency budget, the pre-ranker predicts for an audience segment rather than an individual user, from per-attribute counters. It selects by a single Thompson draw per creative, balancing exploration and exploitation so that a new creative still has a chance to be learned. Replaying Roblox Sponsored-ads traffic over campaigns with competing creatives, the shortlist lifts predicted play-through rate by 8.14% against 2.80% for an equally sized random shortlist, forwards more than 40% fewer creatives than the full pool, and adds only 0.2% to serving time. After an A/B test on live traffic, the method now serves in production at Roblox.

==> fig/make_poster_figs.py <==
"""Poster figures for the creative pre-ranking results.

Numbers are transcribed from Tables 1-3 of 1-main.tex. Outputs vector PDF for
LaTeX posters and 300-dpi PNG for slide-based ones.
"""

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import FancyArrowPatch

OUT = "/home/builder/workspace/overleaf-dco/fig"

INK = "#1a1a1a"
MUTED = "#6b7280"
GRID = "#d9dde3"
# Hero colour for the proposed method, cool neutrals for the baselines.
C_UNIFORM = "#9aa3ad"
C_RRRAND = "#4c8dae"
C_TSONE = "#2a9d8f"
C_TSRR = "#c1452f"
C_ORACLE = "#b8860b"

plt.rcParams.update(
    {
        "font.family": "DejaVu Sans",
        "font.size": 15,
        "axes.titlesize": 17,
        "axes.labelsize": 15.5,
        "xtick.labelsize": 14,
        "ytick.labelsize": 14,
        "legend.fontsize": 13.5,
        "axes.edgecolor": MUTED,
        "axes.linewidth": 1.0,
        "text.color": INK,
        "axes.labelcolor": INK,
        "xtick.color": INK,
        "ytick.color": INK,
        "figure.dpi": 120,
        "savefig.bbox": "tight",
        "savefig.pad_inches": 0.06,
        "pdf.fonttype": 42,
    }
)

METHODS = ["RR-Random", "TS-One", "TS-RR"]
COLORS = {
    "Uniform": C_UNIFORM,
    "RR-Random": C_RRRAND,
    "TS-One": C_TSONE,
    "TS-RR": C_TSRR,
    "Oracle": C_ORACLE,
}

# lift, CI low, CI high
L1 = {"RR-Random": (1.62, 1.51, 1.72), "TS-One": (3.35, 3.01, 3.69), "TS-RR": (4.54, 4.16, 4.91)}
L2 = {"RR-Random": (2.80, 2.71, 2.90), "TS-One": (6.09, 5.62, 6.58), "TS-RR": (8.14, 7.64, 8.65)}
L1_ORACLE, L2_ORACLE = 10.30, 18.36

# total end-to-end ms, gap closed under L1, forwarded creatives
COST = {
    "Uniform": (36.6, 0.0, 496.2),
    "TS-One": (38.7, 32.5, 496.2),
    "RR-Random": (45.1, 15.7, 600.0),
    "TS-RR": (45.2, 44.0, 600.0),
    "Oracle": (86.9, 100.0, 1308.6),
}

# rho = 0.8 sweep: cap B -> (RR-Random lift, TS-RR lift)
SWEEP_B = [500, 600, 800, 900]  # 900 stands in for the uncapped point on a linear axis
SWEEP_LABEL = ["500", "600", "800", r"$\infty$"]
SWEEP_RR = [0.04, 1.62, 4.09, 4.40]
SWEEP_TS = [3.39, 4.52, 6.29, 6.48]


def style(ax, ygrid=True):
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    if ygrid:
        ax.grid(axis="y", color=GRID, linewidth=0.9, zorder=0)
        ax.set_axisbelow(True)


def panel_lift(ax):
    """Grouped bars: lift over the production default, with 95% CIs."""
    x = np.arange(len(METHODS))
    w = 0.36

    for off, data, label, alpha in [
        (-w / 2, L1, "Coarse ranker (L1) reward", 1.0),
        (w / 2, L2, "Heavy ranker (L2) reward", 0.55),
    ]:
        vals = [data[m][0] for m in METHODS]
        lo = [data[m][0] - data[m][1] for m in METHODS]
        hi = [data[m][2] - data[m][0] for m in METHODS]
        ax.bar(
            x + off,
            vals,
            w,
            color=[COLORS[m] for m in METHODS],
            alpha=alpha,
            edgecolor="white",
            linewidth=1.4,
            zorder=3,
            label=label,
        )
        ax.errorbar(
            x + off, vals, yerr=[lo, hi], fmt="none",
            ecolor=INK, elinewidth=1.5, capsize=4, capthick=1.5, zorder=4,
        )
        # Sit the value above the interval, not the bar, so the cap never collides.
        for xi, m, v in zip(x + off, METHODS, vals):
            ax.text(xi, data[m][2] + 0.22, f"{v:.2f}", ha="center", va="bottom",
                    fontsize=13, color=INK, fontweight="semibold", zorder=5)

    ax.set_xticks(x)
    # Forwarded counts sit under the names so the controlled comparison is explicit:
    # RR-Random and TS-RR spend identical slots.
    ax.set_xticklabels([f"{m}\n{int(COST[m][2])} forwarded" for m in METHODS])
    ax.set_ylabel("Lift in predicted PTR (%)")
    ax.set_title("(a)  Selection quality at a fixed budget", pad=12, loc="left")
    ax.set_ylim(0, 10.4)

    handles = [
        plt.Rectangle((0, 0), 1, 1, fc=MUTED, alpha=1.0, ec="white"),
        plt.Rectangle((0, 0), 1, 1, fc=MUTED, alpha=0.55, ec="white"),
    ]
    ax.legend(handles, ["L1 reward", "L2 reward"], frameon=False,
              loc="upper left", handlelength=1.3)
    style(ax)


def panel_frontier(ax):
    """Cost-quality frontier: end-to-end latency against share of the gap closed."""
    # Only the achievable frontier is joined; RR-Random sits strictly inside it.
    frontier = ["Uniform", "TS-One", "TS-RR", "Oracle"]
    ax.plot([COST[m][0] for m in frontier], [COST[m][1] for m in frontier],
            "--", color=MUTED, lw=1.6, alpha=0.55, zorder=1)

    for m in ["Uniform", "TS-One", "RR-Random", "TS-RR", "Oracle"]:
        t, g, _ = COST[m]
        ax.scatter(t, g, s=380 if m == "TS-RR" else 240, color=COLORS[m],
                   edgecolor="white", linewidth=2.0, zorder=4)

    ax.text(37.8, -4.6, "Production default", fontsize=13, color=INK, ha="left")
    ax.annotate("TS-One\n496 forwarded", xy=(38.3, 34.6), xytext=(32.5, 74),
                fontsize=13.5, color=C_TSONE, ha="left", va="center",
                fontweight="semibold",
                arrowprops=dict(arrowstyle="-", color=C_TSONE, lw=1.2))
    ax.annotate("RR-Random\n600 forwarded", xy=(46.2, 15.7), xytext=(55, 7),
                fontsize=13, color=C_RRRAND, ha="left", va="center",
                fontweight="semibold",
                arrowprops=dict(arrowstyle="-", color=C_RRRAND, lw=1.2))
    ax.annotate("TS-RR\n600 forwarded", xy=(46.3, 44.6), xytext=(55, 56),
                fontsize=14, color=C_TSRR, ha="left", va="center",
                fontweight="bold",
                arrowprops=dict(arrowstyle="-", color=C_TSRR, lw=1.2))
    ax.annotate("Oracle\n1,309 forwarded\n(exceeds ranker capacity)", xy=(86.9, 92),
                xytext=(83, 58), fontsize=12.5, color=C_ORACLE, ha="center",
                arrowprops=dict(arrowstyle="-", color=C_ORACLE, lw=1.2))

    # The headline: near-identical cost, 2.8x the gap closed.
    bar = 50.0
    for y in (15.7, 44.0):
        ax.plot([45.6, bar], [y, y], "-", color=MUTED, lw=1.0, alpha=0.7, zorder=2)
    ax.add_patch(FancyArrowPatch(
        (bar, 16.4), (bar, 43.3), arrowstyle="<->", mutation_scale=14,
        color=INK, lw=1.7, zorder=5,
    ))
    ax.text(bar + 1.2, 30.0, "2.8$\\times$ the gap\nclosed for +0.2%\nmore latency",
            fontsize=13, color=INK, fontweight="semibold", va="center", ha="left")

    ax.set_xlabel("End-to-end latency per request (ms)")
    ax.set_ylabel("Share of the oracle gap closed (%)")
    ax.set_title("(b)  Quality bought per millisecond", pad=12, loc="left")
    ax.set_xlim(31, 97)
    ax.set_ylim(-6, 112)
    style(ax)


def panel_sweep(ax):
    """Budget sweep at rho = 0.8: exploration is what survives a tight cap."""
    x = np.arange(len(SWEEP_B))
    ax.plot(x, SWEEP_TS, "o-", color=C_TSRR, lw=2.8, ms=11,
            mec="white", mew=2.0, label="TS-RR (ours)", zorder=4)
    ax.plot(x, SWEEP_RR, "s--", color=C_RRRAND, lw=2.4, ms=10,
            mec="white", mew=2.0, label="RR-Random", zorder=3)
    ax.fill_between(x, SWEEP_RR, SWEEP_TS, color=C_TSRR, alpha=0.10, zorder=2)

    ax.annotate(
        "cap binds: no slack to allocate,\nthe posterior still returns $+3.4\\%$",
        xy=(0.03, 3.62), xytext=(0.08, 7.15), fontsize=12.5, color=INK,
        ha="left", va="center",
        arrowprops=dict(arrowstyle="->", color=MUTED, lw=1.2,
                        connectionstyle="arc3,rad=-0.18"),
    )
    ax.annotate("what exploration adds", xy=(2.0, 5.15), xytext=(2.22, 2.6),
                fontsize=12.5, color=C_TSRR, ha="center", va="center",
                fontweight="semibold",
                arrowprops=dict(arrowstyle="->", color=C_TSRR, lw=1.2, alpha=0.85,
                                connectionstyle="arc3,rad=0.2"))

    ax.set_xticks(x)
    ax.set_xticklabels(SWEEP_LABEL)
    ax.set_xlabel("Latency cap $B$ (creatives forwarded)")
    ax.set_ylabel("Lift in predicted PTR (%)")
    ax.set_title(r"(c)  Sensitivity to the budget, $\rho=0.8$", pad=12, loc="left")
    ax.set_ylim(-0.5, 8.3)
    ax.legend(frameon=False, loc="lower right")
    style(ax)


def main():
    # Three-panel poster figure.
    fig, axes = plt.subplots(1, 3, figsize=(21.5, 6.1))
    panel_lift(axes[0])
    panel_frontier(axes[1])
    panel_sweep(axes[2])
    fig.subplots_adjust(wspace=0.26)
    for ext in ("pdf", "png"):
        fig.savefig(f"{OUT}/poster_results.{ext}", dpi=300)
    plt.close(fig)

    # Individual panels, for flexible poster placement.
    for name, fn, size in [
        ("poster_lift", panel_lift, (7.6, 6.2)),
        ("poster_frontier", panel_frontier, (7.8, 6.2)),
        ("poster_sweep", panel_sweep, (7.4, 6.2)),
    ]:
        f, a = plt.subplots(figsize=size)
        fn(a)
        for ext in ("pdf", "png"):
            f.savefig(f"{OUT}/{name}.{ext}", dpi=300)
        plt.close(f)

    print("wrote poster_results / poster_lift / poster_frontier / poster_sweep (.pdf, .png)")


if __name__ == "__main__":
    main()

